ReLoop: A Self-Correction Continual Learning Loop for Recommender Systems

Deep learning-based recommendation has become a widely adopted technique in various online applications. Typically, a deployed model undergoes frequent re-training to capture users' dynamic behaviors from newly collected interaction logs. However, the current model training process only acquires users' feedbacks as labels, but fail to take into account the errors made in previous recommendations. Inspired by the intuition that humans usually reflect and learn from mistakes, in this paper, we attempt to build a self-correction learning loop (dubbed ReLoop) for recommender systems. In particular, a new customized loss is employed to encourage every new model version to reduce prediction errors over the previous model version during training. Our ReLoop learning framework enables a continual self-correction process in the long run and thus is expected to obtain better performance over existing training strategies. Both offline experiments and an online A/B test have been conducted to validate the effectiveness of ReLoop.

==> plot.py <==
from cProfile import label
import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np

def loss_sc_pos(y, y_last):
    if y <= y_last:
        return y_last - y
    else:
        return 0

def loss_sc_neg(y, y_last):
    if y >= y_last:
        return y - y_last
    else:
        return 0

y = 1
# y = 0

fontsize = 30
if y == 1:  
    y_last = 0.8 + 1e-8
    x = np.linspace(1e-8, 1-1e-8)
    y_ce = -np.log(x) 
    y_sc = np.array([loss_sc_pos(i, y_last) for i in x])
    y_kd = -y_last * np.log(x) - (1-y_last) * np.log(1-x)
    plt.axis([0,1,0,1.2])
    plt.plot(x, y_ce, label='cross entropy loss', linewidth=3.0)
    plt.plot(x, y_sc, label='self-correction loss', linewidth=3.0)
    plt.plot(x, y_kd, label='knowledge distillation loss', linewidth=3.0)
    plt.legend(fontsize=20, loc=3)
    plt.tick_params(labelsize=fontsize)
    plt.axvline(y_last, ls='--', c='k', linewidth=3.0)
    plt.xlabel('current predicted ctr score $\hat{y}$',fontsize=fontsize)
    plt.ylabel('value of loss',fontsize=fontsize)
    plt.show()

if y == 0:
    y_last = 0.3 + 1e-8
    x = np.linspace(1e-8, 1-1e-8)
    y_ce = -np.log(1-x) 
    y_sc = np.array([loss_sc_neg(i, y_last) for i in x])
    y_kd = -y_last * np.log(x) - (1-y_last) * np.log(1-x)
    plt.axis([0,1,0,1.2])
    plt.plot(x, y_ce, label='cross entropy loss', linewidth=3.0)
    plt.plot(x, y_sc, label='self-correction loss', linewidth=3.0)
    plt.plot(x, y_kd, label='knowledge distillation loss', linewidth=3.0)
    plt.legend(fontsize=20, loc=4)
    plt.tick_params(labelsize=fontsize)
    plt.axvline(y_last, ls='--', c='k', linewidth=3.0)
    plt.xlabel('current predicted ctr score $\hat{y}$',fontsize=fontsize)
    plt.ylabel('value of loss',fontsize=fontsize)
    plt.show()

